Undesignable RNA Structure Identification via Rival Structure Generation and Structure Decomposition

RNA design is the search for a sequence or set of sequences that will fold into predefined structures, also known as the inverse problem of RNA folding. While numerous RNA design methods have been invented to find sequences capable of folding into a target structure, little attention has been given to the identification of undesignable structures according to the minimum free energy (MFE) criterion under the Turner model. In this paper, we address this gap by first introducing mathematical theorems outlining sufficient conditions for recognizing undesignable structures, then proposing efficient algorithms, guided by these theorems, to verify the undesignability of RNA structures. Through the application of these theorems and algorithms to the Eterna100 puzzles, we demonstrate the ability to efficiently establish that 15 of the puzzles indeed fall within the category of undesignable structures. In addition, we provide specific insights from the study of undesignability, in the hope that it will enable more understanding of RNA folding and RNA design.

==> puzzles/alg1_plots/plot_1.sh <==
#!/bin/bash
# need pip3 install PyMuPDF
# plot puzzle ID; if alg3 is used, color the substructure
# ./plot_id.sh ID
VIENNA=~/biology/ViennaRNA-2.5.1/
line=$1
id=$(echo "$line" | cut -d',' -f1) # eterna ID
echo "id:" $id
struct=$(echo "$line" | cut -d',' -f2) # eterna ID
len=${#struct}
echo length $len
seq=`for i in \`seq $len\`; do echo -ne o; done` # o....o for seq
echo "seq   " $seq
echo struct $struct
paircount=$(echo "$line" | cut -d',' -f4) # eterna ID
echo "paircount:" $paircount
if [ $paircount -eq 1 ]; then
	echo "one pair"
	i=$(echo "$line" | cut -d',' -f5)
	j=$(echo "$line" | cut -d',' -f6)
	echo "i:" $i  "j:" $j
	prestring="$(($i+1)) $(($j+1)) 0 1 colorpair"
elif [ $paircount -eq 2 ]; then
	echo "two pairs"
	i=$(echo "$line" | cut -d',' -f5)
	j=$(echo "$line" | cut -d',' -f6)
	k=$(echo "$line" | cut -d',' -f7)
	l=$(echo "$line" | cut -d',' -f8)
	echo "i:" $i  "j:" $j  "k:" $k  "l:" $l
	prestring="$(($i+1)) $(($j+1)) 0 1 colorpair $(($k+1)) $(($l+1)) 0 1 colorpair"
else
	echo "more than two pairs"
	exit 1
fi
# -t 0 means layout mode 0 (default 1)
echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}.pdf # final output
rm ${id}_ss.p* # remove temp files

rm -f /tmp/angles
for angle in `seq 0 30 179` # every 30 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo crude best angle, $bestangle

low=$((bestangle-20))
high=$((bestangle+20))

echo trying refined angles from $low to $high

for angle in `seq $low 5 $high` # every 5 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo refined best angle, $bestangle

mv /tmp/${id}-${bestangle}-crop.pdf ${id}.pdf
echo "final output: ${id}.pdf"
echo "------------------------"
echo

==> puzzles/alg2_plots/plot_2.sh <==
#!/bin/bash
# need pip3 install PyMuPDF
# plot puzzle ID; if alg3 is used, color the substructure
# ./plot_id.sh ID
VIENNA=~/biology/ViennaRNA-2.5.1/
line=$1
id=$(echo "$line" | cut -d',' -f1) # eterna ID
echo "id:" $id
struct=$(echo "$line" | cut -d',' -f2) # eterna ID
len=${#struct}
echo length $len
seq=`for i in \`seq $len\`; do echo -ne o; done` # o....o for seq
echo "seq   " $seq
echo struct $struct
first=$(echo "$line" | cut -d',' -f3)
second=$(echo "$line" | cut -d',' -f4)
first=$((first+1)) # 0-based index
second=$((second+1)) 
prestring="$first $second 4 RED omark $first  $second 0.8 0.8 0.8 Fomark"
rivalcount=$(echo "$line" | cut -d',' -f5)
for ((c=0; c<rivalcount; c++)) do
	rival=$(echo "$line" | cut -d',' -f$((6+c))) # rival structure
	echo -ne ">$id\n$seq\n$rival" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
	ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
	pdfcrop ${id}_ss.pdf # crop margin automatically
	mv ${id}_ss-crop.pdf ${id}_alg2_r${c}.pdf # final output
	rm ${id}_ss.p* # remove temp files
done
prestring="$first $second 4 BLUE omark $first  $second 0.8 0.8 0.8 Fomark"
echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}_alg2.pdf # final output
rm ${id}_ss.p* # remove temp files

echo "final output: ${id}_alg2.pdf ${id}_alg2_r*.pdf"
echo "------------------------"

echo

==> puzzles/alg2_plots/plots_v2/plot_2_v2.sh <==
#!/bin/bash
# need pip3 install PyMuPDF
# plot puzzle ID; if alg3 is used, color the substructure
# ./plot_id.sh ID
VIENNA=~/biology/ViennaRNA-2.5.1/
line=$1
id=$(echo "$line" | cut -d',' -f1) # eterna ID
echo "id:" $id
struct=$(echo "$line" | cut -d',' -f2) # eterna ID
len=${#struct}
echo length $len
seq=`for i in \`seq $len\`; do echo -ne o; done` # o....o for seq
echo "seq   " $seq
echo struct $struct
first=$(echo "$line" | cut -d',' -f3)
second=$(echo "$line" | cut -d',' -f4)
thrid=$(echo "$line" | cut -d',' -f5)
fourth=$(echo "$line" | cut -d',' -f6)
first=$((first+1)) # 0-based index
second=$((second+1)) 
thrid=$((thrid+1))
fourth=$((fourth+1))
prestring="$first $second 4 RED omark $thrid $fourth 4 RED omark $first $fourth $second $thrid 0.8 0.8 0.8 BFmark "
rivalcount=$(echo "$line" | cut -d',' -f7)
for ((c=0; c<rivalcount; c++)) do
	rival=$(echo "$line" | cut -d',' -f$((8+c))) # rival structure
	echo -ne ">$id\n$seq\n$rival" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
	ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
	pdfcrop ${id}_ss.pdf # crop margin automatically
	mv ${id}_ss-crop.pdf ${id}_alg2_r${c}_v2.pdf # final output
	rm ${id}_ss.p* # remove temp files
done
prestring="$first $second 4 BLUE omark $thrid $fourth 4 BLUE omark $first $fourth $second $thrid 0.8 0.8 0.8 BFmark "
echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}_alg2_v2.pdf # final output
rm ${id}_ss.p* # remove temp files

echo "final output: ${id}_alg2_v2.pdf ${id}_alg2_r*_v2.pdf"
echo "------------------------"

echo

==> puzzles/alg3_plots/multi/bbox.py <==
#!/usr/bin/env python3
# need pip3 install PyMuPDF (not pip3 install fitz!)

import sys
import fitz

pdf = fitz.open(sys.argv[1])
p = next(pdf.pages()) # first page
bbox = p.bleedbox
print(abs(bbox.x0 - bbox.x1), abs(bbox.y0 - bbox.y1))


==> puzzles/alg3_plots/multi/plot3_multi.sh <==
#!/bin/bash
VIENNA=~/biology/ViennaRNA-2.5.1/
id=$1
echo "id:" $id
# Use grep to filter lines and store them in an array
filtered_lines=($(grep "^$id"  alg3v2.labels ))
count_line="${#filtered_lines[@]}"
echo "count_line:" $count_line
first_line=${filtered_lines[0]}
struct=$(echo "$first_line" | cut -d',' -f2) # eterna ID
len=${#struct}
echo length $len
seq=`for i in \`seq $len\`; do echo -ne o; done` # o....o for seq
echo "seq   " $seq
echo struct $struct

# Define a function that returns a string
function get_spans() {
    local line="$1"
    local first=$(echo "$line" | cut -d',' -f3)
    local second=$(echo "$line" | cut -d',' -f4)
    first=$((first+1)) # 0-based index
    local paircount=$(echo "$line" | cut -d',' -f8) # eterna ID
    # echo "paircount:" $paircount
    local prestring="$first $second GREEN Fomark"
    for ((c=0; c<paircount; c++)) do
        i=$(echo "$line" | cut -d',' -f$((9+2*c)))
        j=$(echo "$line" | cut -d',' -f$((9+2*c+1)))
        prestring="$prestring $(($i+1)) $(($j+1)) 0 0.6 colorpair"
        echo "i:" $i  "j:" $j
        echo $prestring
    done
    echo "$prestring"
    # local name="$1"
    # local greeting="Hello, $name!"
    # echo "$greeting"
}

prestring=""
# Print the filtered lines
for row in "${filtered_lines[@]}"; do
    echo "Filtered line: $row"
    suffix=$(get_spans "$row")
    prestring="$prestring $suffix"
done
echo $prestring

echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}.pdf # final output
rm ${id}_ss.p* # remove temp files
echo "------------------------"
echo


rm -f /tmp/angles
for angle in `seq 0 30 179` # every 30 degrees
do
    echo "rotating", $angle
    pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
    pdfcrop /tmp/${id}-${angle}.pdf
    (echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo crude best angle, $bestangle

low=$((bestangle-20))
high=$((bestangle+20))

echo trying refined angles from $low to $high

for angle in `seq $low 5 $high` # every 5 degrees
do
    echo "rotating", $angle
    pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
    pdfcrop /tmp/${id}-${angle}.pdf
    (echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo refined best angle, $bestangle
rm ${id}.pdf
suffix="alg3_multi_$count_line"
mv /tmp/${id}-${bestangle}-crop.pdf ${id}_$suffix.pdf 
echo "final output: ${id}_$suffix.pdf"
echo "------------------------"
echo

==> puzzles/alg3_plots/multi/plot_3.sh <==
#!/bin/bash
# need pip3 install PyMuPDF
# plot puzzle ID; if alg3 is used, color the substructure
# ./plot_id.sh ID
VIENNA=~/biology/ViennaRNA-2.5.1/
line=$1
id=$(echo "$line" | cut -d',' -f1) # eterna ID
echo "id:" $id
struct=$(echo "$line" | cut -d',' -f2) # eterna ID
len=${#struct}
echo length $len
seq=`for i in \`seq $len\`; do echo -ne o; done` # o....o for seq
echo "seq   " $seq
echo struct $struct
first=$(echo "$line" | cut -d',' -f3)
second=$(echo "$line" | cut -d',' -f4)
first=$((first+1)) # 0-based index
paircount=$(echo "$line" | cut -d',' -f8) # eterna ID
echo "paircount:" $paircount
prestring="$first $second GREEN Fomark"
for ((c=0; c<paircount; c++)) do
	i=$(echo "$line" | cut -d',' -f$((9+2*c)))
	j=$(echo "$line" | cut -d',' -f$((9+2*c+1)))
	prestring="$prestring $(($i+1)) $(($j+1)) 0 0.6 colorpair"
	echo "i:" $i  "j:" $j
	echo $prestring
done
# exit 0
# if [ $paircount -eq 1 ]; then
# 	echo "one pair"
# 	i=$(echo "$line" | cut -d',' -f9)
# 	j=$(echo "$line" | cut -d',' -f10)
# 	echo "i:" $i  "j:" $j
# 	prestring="$(($i+1)) $(($j+1)) 0 0.6 colorpair"
# elif [ $paircount -eq 2 ]; then
# 	echo "two pairs"
# 	i=$(echo "$line" | cut -d',' -f9)
# 	j=$(echo "$line" | cut -d',' -f10)
# 	k=$(echo "$line" | cut -d',' -f11)
# 	l=$(echo "$line" | cut -d',' -f12)
# 	echo "i:" $i  "j:" $j  "k:" $k  "l:" $l
# 	prestring="$(($i+1)) $(($j+1)) 0 0.6 colorpair $(($k+1)) $(($l+1)) 0 0.6 colorpair"
# else
# 	echo "more than two pairs"
# 	exit 1
# fi
# prestring="$first $second GREEN Fomark $prestring"
# echo $prestring
# exit 0
# -t 0 means layout mode 0 (default 1)
echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}.pdf # final output
rm ${id}_ss.p* # remove temp files
echo "------------------------"
echo
exit

rm -f /tmp/angles
for angle in `seq 0 30 179` # every 30 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo crude best angle, $bestangle

low=$((bestangle-20))
high=$((bestangle+20))

echo trying refined angles from $low to $high

for angle in `seq $low 5 $high` # every 5 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo refined best angle, $bestangle
rm ${id}.pdf
mv /tmp/${id}-${bestangle}-crop.pdf ${id}_alg3_multi.pdf
echo "final output: ${id}_alg3_multi.pdf"
echo "------------------------"
echo

==> puzzles/alg3_plots/plot_3.sh <==
#!/bin/bash
# need pip3 install PyMuPDF
# plot puzzle ID; if alg3 is used, color the substructure
# ./plot_id.sh ID
VIENNA=~/biology/ViennaRNA-2.5.1/
line=$1
id=$(echo "$line" | cut -d',' -f1) # eterna ID
echo "id:" $id
struct=$(echo "$line" | cut -d',' -f2) # eterna ID
len=${#struct}
echo length $len
seq=`for i in \`seq $len\`; do echo -ne o; done` # o....o for seq
echo "seq   " $seq
echo struct $struct
first=$(echo "$line" | cut -d',' -f3)
second=$(echo "$line" | cut -d',' -f4)
first=$((first+1)) # 0-based index
paircount=$(echo "$line" | cut -d',' -f8) # eterna ID
echo "paircount:" $paircount
prestring="$first $second GREEN Fomark"
for ((c=0; c<paircount; c++)) do
	i=$(echo "$line" | cut -d',' -f$((9+2*c)))
	j=$(echo "$line" | cut -d',' -f$((9+2*c+1)))
	prestring="$prestring $(($i+1)) $(($j+1)) 0 0.6 colorpair"
	echo "i:" $i  "j:" $j
	echo $prestring
done
# exit 0
# if [ $paircount -eq 1 ]; then
# 	echo "one pair"
# 	i=$(echo "$line" | cut -d',' -f9)
# 	j=$(echo "$line" | cut -d',' -f10)
# 	echo "i:" $i  "j:" $j
# 	prestring="$(($i+1)) $(($j+1)) 0 0.6 colorpair"
# elif [ $paircount -eq 2 ]; then
# 	echo "two pairs"
# 	i=$(echo "$line" | cut -d',' -f9)
# 	j=$(echo "$line" | cut -d',' -f10)
# 	k=$(echo "$line" | cut -d',' -f11)
# 	l=$(echo "$line" | cut -d',' -f12)
# 	echo "i:" $i  "j:" $j  "k:" $k  "l:" $l
# 	prestring="$(($i+1)) $(($j+1)) 0 0.6 colorpair $(($k+1)) $(($l+1)) 0 0.6 colorpair"
# else
# 	echo "more than two pairs"
# 	exit 1
# fi
# prestring="$first $second GREEN Fomark $prestring"
# echo $prestring
# exit 0
# -t 0 means layout mode 0 (default 1)
echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}.pdf # final output
rm ${id}_ss.p* # remove temp files
echo "------------------------"
echo

rm -f /tmp/angles
for angle in `seq 0 30 179` # every 30 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo crude best angle, $bestangle

low=$((bestangle-20))
high=$((bestangle+20))

echo trying refined angles from $low to $high

for angle in `seq $low 5 $high` # every 5 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo refined best angle, $bestangle
rm ${id}.pdf
mv /tmp/${id}-${bestangle}-crop.pdf ${id}_alg3_cp.pdf
echo "final output: ${id}_alg3_cp.pdf"
echo "------------------------"
echo

==> puzzles/alg3_plots/plot_3.span.sh <==
#!/bin/bash
# need pip3 install PyMuPDF
# plot puzzle ID; if alg3 is used, color the substructure
# ./plot_id.sh ID
VIENNA=~/biology/ViennaRNA-2.5.1/
line=$1
id=$(echo "$line" | cut -d',' -f1) # eterna ID
echo "id:" $id
struct=$(echo "$line" | cut -d',' -f2) # eterna ID
len=${#struct}
echo length $len
seq=`for i in \`seq $len\`; do echo -ne o; done` # o....o for seq
echo "seq   " $seq
echo struct $struct
first=$(echo "$line" | cut -d',' -f3)
second=$(echo "$line" | cut -d',' -f4)
substruct=$(echo "$line" | cut -d',' -f5) # ${struct:$first:$((second-first))}
lensub=${#substruct}
subseq=`for i in \`seq $lensub\`; do echo -ne o; done` # o....o for seq
echo "subseq    $subseq"
echo "substruct $substruct"
first=$((first+1)) # 0-based index
prestring="$first $second GREEN Fomark"

# -t 0 means layout mode 0 (default 1)
echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}_alg3.pdf # final output
rm ${id}_ss.p* # remove temp files

prestring="1 $lensub 0.8 0.8 0.8 Fomark"

# -t 0 means layout mode 0 (default 1)
echo -ne ">$id\n$subseq\n$substruct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}_alg3_span.pdf # final output
rm ${id}_ss.p* # remove temp files

rivalcount=$(echo "$line" | cut -d',' -f6)
for ((c=0; c<rivalcount; c++)) do
	rival=$(echo "$line" | cut -d',' -f$((7+c))) # rival structure
	echo -ne ">$id\n$subseq\n$rival" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
	ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
	pdfcrop ${id}_ss.pdf # crop margin automatically
	mv ${id}_ss-crop.pdf ${id}_alg3_span_r${c}.pdf # final output
	rm ${id}_ss.p* # remove temp files
done

echo "final output: ${id}_alg3.pdf ${id}_alg3_span.pdf  ${id}_alg3_span_r*.pdf"
echo "------------------------"

exit 0

==> puzzles/bbox.py <==
#!/usr/bin/env python3
# need pip3 install PyMuPDF (not pip3 install fitz!)

import sys
import fitz

pdf = fitz.open(sys.argv[1])
p = next(pdf.pages()) # first page
bbox = p.bleedbox
print(abs(bbox.x0 - bbox.x1), abs(bbox.y0 - bbox.y1))


==> puzzles/lenseq.sh <==
struct=$1
len=${#struct}
seq=`for i in \`seq $len\`; do echo -ne O; done` # o....o for seq
echo $seq


==> puzzles/plot_id.sh <==
#!/bin/bash
# need pip3 install PyMuPDF
# plot puzzle ID; if alg3 is used, color the substructure
# ./plot_id.sh ID
VIENNA=~/biology/ViennaRNA-2.5.1/
id=$1 # eterna ID
struct=`grep "^$1," eterna_samfeo.csv | sed -e 's/^.*,\([.(]\)/\1/g;s/,0,0$//g'` #cut -d"," -f4`
seq=`./lenseq.sh "$struct"`
echo "seq   " $seq
echo struct $struct

# start, end indices in alg3
if span=`grep "^$1\t" alg3.txt`; then
	span=`grep "^$1\t" alg3.txt | cut -f 11,12 | tr '\t' ' '` # have to redo grep to keep tabs
	echo alg3 span, $span
	prestring="$span GREEN Fomark"
	echo prestring, $prestring
else
	prestring="" # no highlighting
fi

# fasta format, output in $id_ss.ps
# -t 0 means layout mode 0 (default 1)
echo -ne ">$id\n$seq\n$struct" | $VIENNA/bin/RNAplot -t 0 --pre "$prestring " # the final space is important to keep "" #"$span GREEN Fomark"
ps2pdf -dEPSCrop ${id}_ss.ps # bounding box
pdfcrop ${id}_ss.pdf # crop margin automatically
mv ${id}_ss-crop.pdf ${id}.pdf # final output
rm ${id}_ss.p* # remove temp files

rm -f /tmp/angles
for angle in `seq 0 30 179` # every 30 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo crude best angle, $bestangle

low=$((bestangle-20))
high=$((bestangle+20))

echo trying refined angles from $low to $high

for angle in `seq $low 5 $high` # every 5 degrees
do
	echo "rotating", $angle
	pdfjam --angle $angle --outfile /tmp/${id}-${angle}.pdf ${id}.pdf
	pdfcrop /tmp/${id}-${angle}.pdf
	(echo -ne "$angle\t"; ./bbox.py /tmp/${id}-${angle}-crop.pdf) >> /tmp/angles
done

bestangle=`cat /tmp/angles | sort -nk3 | head -1 | cut -f 1` # smallest height (y)
echo refined best angle, $bestangle

mv /tmp/${id}-${bestangle}-crop.pdf ${id}.pdf
echo "final output: ${id}.pdf"
echo "------------------------"
echo



==> puzzles/rotate.sh <==
cat angles.txt | while read line 
do 
	id=`echo $line | cut -f 1 -d' '`
	angle=`echo $line | cut -f 2 -d' '`
	echo $id, $angle
	pdfjam --angle $angle $id.pdf
	pdfcrop ${id}-pdfjam.pdf # final output: ${id}-pdfjam-crop.pdf
done
